LHCO_reader: A new code for reading and analyzing detector-level events stored in LHCO format

We present a new Python module - LHCO_reader - for reading detector-level events in LHCO format generated from detector-simulators such as PGS and Delphes. Emphasis is placed upon ease of use. The module is installed via pip. Once installed, one can read and scrutinize events, with helpful functions and classes for cutting, plotting and inspecting events, and manipulating four-momenta by e.g. boosting. Implementing complicated analyses should be straight-forward by coding any cuts into Python. Furthermore, common kinematic variables, including $\alpha_T$ and razor are included out of the box, and $m_{T2}$ and $m_{T2}^W$ are provided by interfaces with external libraries.

==> Example.py <==
# Read LHCO events from disk
from LHCO_reader import LHCO_reader
events = LHCO_reader.Events("example.lhco")

###############################################################################

# Define object cuts
eta = lambda _object: abs(_object["eta"]) > 2.5   
jet_PT = lambda _object: _object["PT"] < 40

###############################################################################

# Define event cuts

# Cut events based on number of electrons
electron_number = lambda event: event.number()["electron"] < 2

# Cut events based on number of jets
jet_number = lambda event: event.number()["jet"] < 2

def electron_PT(event):
    """ Cut events based on electron P_T. """
    
    # Impose electron PT requirement
    event["electron"].order("PT")
    return event["electron"][0]["PT"] < 60. or event["electron"][1]["PT"] < 40.

def electron_invariant_mass(event):
    """ Cut events based on electron invariant mass. """

    # Find four-momentum of two hardest electrons
    event["electron"].order("PT")
    p_electron = event["electron"][0].vector() + event["electron"][1].vector()

    # Find invariant mass
    M_ll = abs(p_electron)

    return M_ll < 200

def invariant_mass(event):
    """ Cut events based on jet and electron invariant mass. """

    # Find four-momentum of two hardest jets
    event["jet"].order("PT")
    p_jet = event["jet"][0].vector() + event["jet"][1].vector()

    # Find four-momentum of two hardest electrons
    event["electron"].order("PT")
    p_electron = event["electron"][0].vector() + event["electron"][1].vector()

    # Sum four-vectors and find invariant mass
    p = p_jet + p_electron
    M = abs(p)
    
    return not 1800. < M < 2200.

###############################################################################

# Apply event cuts
events.cut_objects("electron", eta)
events.cut_objects("jet", eta)
events.cut_objects("jet", jet_PT)

cuts = (electron_number, 
        electron_PT,
        jet_number, 
        electron_invariant_mass,
        invariant_mass
        )

for cut in cuts:
    events.cut(cut)

events.LHCO("cut_events.lhco")  # Save events
print events

